Accelerating Deep Learning by Focusing on the Biggest Losers

This paper introduces Selective-Backprop, a technique that accelerates the training of deep neural networks (DNNs) by prioritizing examples with high loss at each iteration. Selective-Backprop uses the output of a training example's forward pass to decide whether to use that example to compute gradients and update parameters, or to skip immediately to the next example. By reducing the number of computationally-expensive backpropagation steps performed, Selective-Backprop accelerates training. Evaluation on CIFAR10, CIFAR100, and SVHN, across a variety of modern image models, shows that Selective-Backprop converges to target error rates up to 3.5x faster than with standard SGD and between 1.02--1.8x faster than a state-of-the-art importance sampling approach. Further acceleration of 26% can be achieved by using stale forward pass results for selection, thus also skipping forward passes of low priority examples.

==> copy_loss.sh <==
cp ~/src/private/bias-in-datasets/active_learning/plots/190904_lr1/cifar10/*Loss.pdf figs/sysml20/loss/cifar10.pdf
cp ~/src/private/bias-in-datasets/active_learning/plots/190904_lr1/cifar100/*Loss.pdf figs/sysml20/loss/cifar100.pdf
cp ~/src/private/bias-in-datasets/active_learning/plots/190904_lr1/svhn/*Loss.pdf figs/sysml20/loss/svhn.pdf


==> scripts/copy.sh <==
# MOTIVATION

SRC="/Users/angela/src/private/bias-in-datasets/active_learning/plots/"
DST="figs/sysml20"

# EVAL
EVAL=$DST
PARETO=$EVAL/pareto
STRATEGY=$EVAL/strategy
SELECTIVITY=$EVAL/selectivity
STALENESS=$EVAL/staleness
LABELERROR=$EVAL/labelerror
mkdir $EVAL $PARETO $STRATEGY $SELECTIVITY $STALENESS $LABELERROR

FORWARDS_ERROR="Num-Images-Forward-Propped-(millions)_Test-Error.pdf"
BACKPROP_ERROR="Num-Images-Backpropped-(millions)_Test-Error.pdf"
SECONDS_ERROR="Seconds-elapsed_Test-Error.pdf"

cp $SRC/sysml20/strategy/svhn/"$BACKPROP_ERROR" $STRATEGY/error-by-backprops-svhn.pdf
cp $SRC/sysml20/strategy/cifar10/"$BACKPROP_ERROR" $STRATEGY/error-by-backprops-cifar10.pdf
cp $SRC/sysml20/strategy/cifar100/"$BACKPROP_ERROR" $STRATEGY/error-by-backprops-cifar100.pdf
cp $SRC/sysml20/strategy/svhn/"$SECONDS_ERROR" $STRATEGY/error-by-seconds-svhn.pdf
cp $SRC/sysml20/strategy/cifar10/"$SECONDS_ERROR" $STRATEGY/error-by-seconds-cifar10.pdf
cp $SRC/sysml20/strategy/cifar100/"$SECONDS_ERROR" $STRATEGY/error-by-seconds-cifar100.pdf

cp $SRC/sysml20/strategy_lr3/svhn/"$SECONDS_ERROR" $STRATEGY/error-by-seconds-svhn-lr3.pdf
cp $SRC/sysml20/strategy_lr3/cifar10/"$SECONDS_ERROR" $STRATEGY/error-by-seconds-cifar10-lr3.pdf
cp $SRC/sysml20/strategy_lr3/cifar100/"$SECONDS_ERROR" $STRATEGY/error-by-seconds-cifar100-lr3.pdf

cp $SRC/sysml20/selectivity/svhn/"$BACKPROP_ERROR" $SELECTIVITY/error-by-backprops-svhn.pdf
cp $SRC/sysml20/selectivity/cifar10/"$BACKPROP_ERROR" $SELECTIVITY/error-by-backprops-cifar10.pdf
cp $SRC/sysml20/selectivity/cifar100/"$BACKPROP_ERROR" $SELECTIVITY/error-by-backprops-cifar100.pdf
cp $SRC/sysml20/selectivity/svhn/"$SECONDS_ERROR" $SELECTIVITY/error-by-seconds-svhn.pdf
cp $SRC/sysml20/selectivity/cifar10/"$SECONDS_ERROR" $SELECTIVITY/error-by-seconds-cifar10.pdf
cp $SRC/sysml20/selectivity/cifar100/"$SECONDS_ERROR" $SELECTIVITY/error-by-seconds-cifar100.pdf

echo "Warning not copying forward staleness graphs"
#cp $SRC/sysml20/staleness/svhn/"$FORWARDS_ERROR" $STALENESS/error-by-forwards-svhn.pdf
#cp $SRC/sysml20/staleness/cifar10/"$FORWARDS_ERROR" $STALENESS/error-by-forwards-cifar10.pdf
#cp $SRC/sysml20/staleness/cifar100/"$FORWARDS_ERROR" $STALENESS/error-by-forwards-cifar100.pdf
cp $SRC/sysml20/staleness/svhn/"$SECONDS_ERROR" $STALENESS/error-by-seconds-svhn.pdf
cp $SRC/sysml20/staleness/cifar10/"$SECONDS_ERROR" $STALENESS/error-by-seconds-cifar10.pdf
cp $SRC/sysml20/staleness/cifar100/"$SECONDS_ERROR" $STALENESS/error-by-seconds-cifar100.pdf

cp $SRC/sysml20/pareto/hull-cifar10.pdf $PARETO/cifar10.pdf
cp $SRC/sysml20/pareto/hull-cifar100.pdf $PARETO/cifar100.pdf
cp $SRC/sysml20/pareto/hull-svhn.pdf $PARETO/svhn.pdf
cp $SRC/sysml20/pareto_lr3/hull-cifar10.pdf $PARETO/cifar10-lr3.pdf
cp $SRC/sysml20/pareto_lr3/hull-cifar100.pdf $PARETO/cifar100-lr3.pdf
cp $SRC/sysml20/pareto_lr3/hull-svhn.pdf $PARETO/svhn-lr3.pdf

cp $SRC/sysml20/labelerror/0.2/"$BACKPROP_ERROR" $LABELERROR/label-error-0.2.pdf
cp $SRC/sysml20/labelerror/0.1/"$BACKPROP_ERROR" $LABELERROR/label-error-0.1.pdf
cp $SRC/sysml20/labelerror/0.01/"$BACKPROP_ERROR" $LABELERROR/label-error-0.01.pdf
cp $SRC/sysml20/labelerror/0.001/"$BACKPROP_ERROR" $LABELERROR/label-error-0.001.pdf

cp $SRC/batch_stats/190906_confidences/Target\ Confidence.pdf $EVAL/target-confidence.pdf
cp $SRC/batch_stats/190906_confidences/Percent\ Correct.pdf $EVAL/percent-correct.pdf







==> scripts/copy_neurips19.sh <==
# MOTIVATION
set -x

SRC="/Users/angela/src/private/bias-in-datasets/active_learning/plots"
DST="figs/neurips19"
MOTIVATION=$DST"/motivation"
mkdir $MOTIVATION

# Forgetting
cp $SRC/batch_stats/190514_selects_2/190514_2/probabilities_by_image/sampling-mobilenetv2-Min0.0.pdf $MOTIVATION/select-probs-sb.pdf
cp $SRC/batch_stats/190514_selects_2/190517_baseline_selectprobs/probabilities_by_image/sampling-mobilenetv2-Min0.0.pdf $MOTIVATION/select-probs-baseline.pdf

# Lots of small losses
#cp $SRC/batch_stats/190514_selects_2/190517_baseline_selectprobs/losses/all_losses_log.pdf $MOTIVATION/losses-cdf-log-baseline.pdf
cp $SRC/batch_stats/190514_selects_2/190517_baseline_selectprobs/losses/all_losses.pdf $MOTIVATION/losses-cdf-log-baseline.pdf
cp $SRC/batch_stats/190514_selects_2/transformation.pdf $MOTIVATION/transformation.pdf

# Small losses contribute less
cp $SRC/190510_gradlog/cossim_lines.pdf $MOTIVATION/cosine-similarity.pdf
cp $SRC/190510_gradlog/fracsame_lines.pdf $MOTIVATION/fraction-same.pdf

# Backwards is more expensive
ASYMMETRY=$MOTIVATION"/asymmetry"
mkdir $ASYMMETRY
cp $SRC/asymmetry/190517_asymmetry_GTX1070/GTX-1070_mobilenetv2.pdf $ASYMMETRY/gtx1070-mobilenetv2.pdf
cp $SRC/asymmetry/190517_asymmetry_k20/k20_mobilenetv2.pdf $ASYMMETRY/k20-mobilenetv2.pdf
cp $SRC/asymmetry/190517_asymmetry_titanv/titanv_mobilenetv2.pdf $ASYMMETRY/titanv-mobilenetv2.pdf

# EVAL
EVAL=$DST"/eval"
STATIC=$EVAL/staticlr
GRADUAL=$EVAL/graduallr
SPEEDUP=$EVAL/speedup
LABELERROR=$EVAL/labelerror
NETS=$EVAL/nets
mkdir $EVAL $STATIC $GRADUAL $SPEEDUP $LABELERROR $NETS

BACKPROP_ERROR="Num-Images-Backpropped-(millions)_Test-Error.pdf"

cp $SRC/neurips/static_lr/svhn/"$BACKPROP_ERROR" $STATIC/error-by-backprops-svhn.pdf
cp $SRC/neurips/static_lr/mnist/"$BACKPROP_ERROR" $STATIC/error-by-backprops-mnist.pdf
cp $SRC/neurips/static_lr/cifar10/"$BACKPROP_ERROR" $STATIC/error-by-backprops-cifar10.pdf
cp $SRC/neurips/static_lr/cifar100/"$BACKPROP_ERROR" $STATIC/error-by-backprops-cifar100.pdf

cp $SRC/neurips/forwardlr_slow/cifar11/"$BACKPROP_ERROR" $GRADUAL/error-by-backprops-cifar10.pdf
cp $SRC/neurips/forwardlr_slow/cifar100/"$BACKPROP_ERROR" $GRADUAL/error-by-backprops-cifar100.pdf
cp $SRC/neurips/forwardlr_slow/svhn/"$BACKPROP_ERROR" $GRADUAL/error-by-backprops-svhn.pdf

cp $SRC/neurips/forwardlr_slow/cifar10/speedupsSB.pdf $SPEEDUP/sb-cifar10.pdf
cp $SRC/neurips/forwardlr_slow/cifar100/speedupsSB.pdf $SPEEDUP/sb-cifar100.pdf
cp $SRC/neurips/forwardlr_slow/svhn/speedupsSB.pdf $SPEEDUP/sb-svhn.pdf
cp $SRC/neurips/static_lr/mnist/speedupsSB.pdf $SPEEDUP/sb-mnist.pdf

cp $SRC/neurips/forwardlr_slow/cifar10/speedupsKath-Biased.pdf $SPEEDUP/kath-cifar10.pdf
cp $SRC/neurips/forwardlr_slow/svhn/speedupsKath-Biased.pdf $SPEEDUP/kath-svhn.pdf
cp $SRC/neurips/static_lr/mnist/speedupsKath-Biased.pdf $SPEEDUP/kath-mnist.pdf

cp $SRC/neurips/sweeps/labelerror/0.1/"$BACKPROP_ERROR" $LABELERROR/label-error-0.1.pdf
cp $SRC/neurips/sweeps/labelerror/0.01/"$BACKPROP_ERROR" $LABELERROR/label-error-0.01.pdf
cp $SRC/neurips/sweeps/labelerror/0.001/"$BACKPROP_ERROR" $LABELERROR/label-error-0.001.pdf

cp $SRC/neurips/sweeps/nets/densenet/"$BACKPROP_ERROR" $NETS/cifar10-densenet.pdf
cp $SRC/neurips/sweeps/nets/resnet/"$BACKPROP_ERROR" $NETS/cifar10-resnet.pdf
cp $SRC/neurips/sweeps/nets/mobilenetv2/"$BACKPROP_ERROR" $NETS/cifar10-mobilenetv2.pdf

cp $SRC/neurips/sweeps/beta/"$BACKPROP_ERROR" $STATIC/cifar10-beta.pdf

cp $SRC/neurips/confidences/Confidence\ of\ Target\ Class.pdf $EVAL/target-confidence.pdf
cp $SRC/neurips/confidences/Percent\ Correct.pdf $EVAL/percent-correct.pdf






